X-ray intraday variability of the TeV blazar Mrk 421 with {\it XMM-Newton}

Highly variable Markarian 421 is a bright high synchrotron energy peaked blazar showing wide featureless non-thermal spectrum making it a good candidate for our study of intraday flux and spectral variations over time. We analyse its X-ray observations of over 17 years taken with the EPIC-PN instrument to probe into the intraday variability properties. The photon energy band of 0.3 - 10.0 keV, and its sub-bands, soft 0.3-2.0 keV and hard 2.0-10.0 keV. To examine flux variability, fractional variability amplitude and the minimum variability timescale have been calculated. We also probed into the spectral variability by studying hardness ratio for each observation and the correlation between the two energy bands using discrete correlation function and inspecting the normalized light curves. The parameters obtained from these methods have been studied for any correlation or non-random trends. From this work, we speculate on the constraints for possible particle acceleration and emission processes in the jet, for better understanding of the processes involving a turbulent behaviour except of shocks. A positive discrete correlation function between the two sub-bands indicates the role of the same electron population in the emission of photons in the two bands. The correlation between the parameters of flux variability and parameters of spectral variation and lags in sub-energy bands provide the constraints to be considered for any modelling of emission processes.

==> anc/supplement.fdb_latexmk <==
# Fdb version 3
["pdflatex"] 1654420422 "supplement.tex" "supplement.pdf" "supplement" 1654420422
  "/etc/texmf/web2c/texmf.cnf" 1629427328 475 c0e671620eb5563b2130f56340a5fde8 ""
  "/usr/share/texlive/texmf-dist/web2c/texmf.cnf" 1581979058 38841 ce3692aa899bb693b90b87eaa5d4d84e ""
  "/usr/share/texmf/web2c/texmf.cnf" 1581979058 38841 ce3692aa899bb693b90b87eaa5d4d84e ""
  "/var/lib/texmf/web2c/pdftex/pdflatex.fmt" 1629427947 4791332 7f909249af539fd3b8d6a315651b2b46 ""
  "supplement.aux" 1654420417 8 a94a2480d3289e625eea47cd1b285758 ""
  "supplement.tex" 1654420422 15434 7d4501367c18c2c6ab86db07e70dd751 ""
  (generated)
  "supplement.log"
  "supplement.pdf"


==> anc/supplement.fls <==
PWD /home/angel/Downloads/dataeditor/X-ray intraday variability of the TeV blazar Mrk 421 with XMM-Newton/anc
INPUT /etc/texmf/web2c/texmf.cnf
INPUT /usr/share/texmf/web2c/texmf.cnf
INPUT /usr/share/texlive/texmf-dist/web2c/texmf.cnf
INPUT /var/lib/texmf/web2c/pdftex/pdflatex.fmt
INPUT supplement.tex
OUTPUT supplement.log


==> anc/supplement.tex <==
\figsetstart
\figsetnum{1}
\figsettitle{Mrk 421 EPIC-PN/XMM-Newton observations}

\figsetgrpstart
\figsetgrpnum{1.1}
\figsetgrptitle{OBS. ID 0099280101}
\figsetplot{obsID_0099280101.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.2}
\figsetgrptitle{OBS. ID 0099280201}
\figsetplot{obsID_0099280201.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.3}
\figsetgrptitle{OBS. ID 0099280301}
\figsetplot{obsID_0099280301.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.4}
\figsetgrptitle{OBS. ID 0136540101}
\figsetplot{obsID_0136540101.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.5}
\figsetgrptitle{OBS. ID 0136541001}
\figsetplot{obsID_0136541001.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.6}
\figsetgrptitle{OBS. ID 0150498701}
\figsetplot{obsID_0150498701.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.7}
\figsetgrptitle{OBS. ID 0153951201}
\figsetplot{obsID_0153951201.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.8}
\figsetgrptitle{OBS. ID 0158970101}
\figsetplot{obsID_0158970101.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.9}
\figsetgrptitle{OBS. ID 0158971201}
\figsetplot{obsID_0158971201.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.10}
\figsetgrptitle{OBS. ID 0158971301}
\figsetplot{obsID_0158971301.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.11}
\figsetgrptitle{OBS. ID 0162960101}
\figsetplot{obsID_0162960101.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.12}
\figsetgrptitle{OBS. ID 0302180101}
\figsetplot{obsID_0302180101.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.13}
\figsetgrptitle{OBS. ID 0411080301}
\figsetplot{obsID_0411080301.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.14}
\figsetgrptitle{OBS. ID 0411080701}
\figsetplot{obsID_0411080701.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.15}
\figsetgrptitle{OBS. ID 0502030101}
\figsetplot{obsID_0502030101.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.16}
\figsetgrptitle{OBS. ID 0510610101}
\figsetplot{obsID_0510610101.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.17}
\figsetgrptitle{OBS. ID 0510610201}
\figsetplot{obsID_0510610201.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.18}
\figsetgrptitle{OBS. ID 0658801301}
\figsetplot{obsID_0658801301.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.19}
\figsetgrptitle{OBS. ID 0658801801}
\figsetplot{obsID_0658801801.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.20}
\figsetgrptitle{OBS. ID 0658802301}
\figsetplot{obsID_0658802301.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.21}
\figsetgrptitle{OBS. ID 0670920301}
\figsetplot{obsID_0670920301.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.22}
\figsetgrptitle{OBS. ID 0670920401}
\figsetplot{obsID_0670920401.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.23}
\figsetgrptitle{OBS. ID 0670920501}
\figsetplot{obsID_0670920501.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.24}
\figsetgrptitle{OBS. ID 0791780101}
\figsetplot{obsID_0791780101.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetgrpstart
\figsetgrpnum{1.25}
\figsetgrptitle{OBS. ID 0791780601}
\figsetplot{obsID_0791780601.pdf}
\figsetgrpnote{(a) Light curve in the total energy range (0.3-10.0 keV); (b) light curves in hard and soft energy bands; (c) hardness ratio vs. intensity (HR--I) diagram; (d) HR vs. time; (e) normalized light curves in the hard and the soft energy bands (points without error bars for the picture clarity); (f) a discrete correlation function (DCF). In panel (c)  the observational time (in seconds) is coded with a colour - dark blue for the beginning and yellow for the end of observation.}
\figsetgrpend

\figsetend

